Surrogate Quantum Circuit Design for the Lattice Boltzmann Collision Operator

This study introduces a framework for learning a low-depth surrogate quantum circuit (SQC) that approximates the nonlinear, dissipative, and hence non-unitary Bhatnagar-Gross-Krook (BGK) collision operator in the lattice Boltzmann method (LBM) for the D2Q9 lattice. By appropriately selecting the quantum state encoding, circuit architecture, and measurement protocol, non-unitary dynamics emerge naturally within the physical population space. This approach removes the need for probabilistic algorithms relying on any ancilla qubits and post-selection to reproduce dissipation, or for multiple state copies to capture nonlinearity. The SQC is designed to preserve key physical properties of the BGK operator, including mass conservation, scale equivariance, and D8 equivariance, while momentum conservation is encouraged through penalization in the training loss. When compiled to the IBM Heron quantum processor's native gate set, assuming all-to-all qubit connectivity, the circuit requires only 724 native gates and operates locally on the velocity register, making it independent of the lattice size. The learned SQC is validated on two benchmark cases, the Taylor-Green vortex decay and the lid-driven cavity, showing accurate reproduction of vortex decay and flow recirculation. While integration of the SQC into a quantum LBM framework presently requires measurement and re-initialization at each timestep, the necessary steps towards a measurement-free formulation are outlined.

==> aspell-check.sh <==
#! /bin/bash
# ------------------------------------------------------------------
# Spell checking of the source file (Bash version for Linux)
# Usage: ./aspell-check.sh
# ------------------------------------------------------------------

# Check if Aspell exists, otherwise print instructions and exits
hash aspell 2>/dev/null || { cat aspell-check.readme; exit 1; }

# Run Aspell
aspell --home-dir=. --lang=en --mode=tex --add-tex-command="nospellcheck p" check Source/paper.tex


==> diff-versions.sh <==
#! /bin/bash
# ------------------------------------------------------------------------
# Calculates the difference of two versions of a paper using the PaperShell
# template
#
# (C) 2024  Sylvain Hallé
#
# Usage: ./diff-versions.sh <old> <new> <target>
# where:
# - old is the root PaperShell folder of the "old" version of the paper
# - new is the root PaperShell folder of the "old" version of the paper
# - target is the name of the target folder that will contain the diff
#   document (created if does not exist)
# ------------------------------------------------------------------------

# PaperShell default names; change only if you override these defaults
EXPORT=Export
PAPER=paper.tex

# Create target directory if it does not exist
mkdir -p $3

# Flatten "old" version as a stand-alone PDF
pushd $1
php export.php
popd

# Flatten "new" version as a stand-alone PDF
pushd $2
php export.php
popd

# Copy "flattened" folder of new version into target directory
rsync -av --exclude=".*" $2/$EXPORT/ $3/$EXPORT/

# Create diff document
latexdiff --encoding=utf8 $1/$EXPORT/$PAPER $2/$EXPORT/$PAPER > $3/$EXPORT/$PAPER

# Compile (3 times as usual for LaTeX); bulldowse through any errors
pushd $3/Export
pdflatex -interaction=batchmode $PAPER
pdflatex -interaction=batchmode $PAPER
pdflatex -interaction=batchmode $PAPER

# Rename to avoid confusion
mv $PAPER changes.pdf
popd

==> update-from.sh <==
#! /bin/bash
# ----------------------------------------------
# Updates the files in a folder with those from a more recent
# version of PaperShell
#
# Usage: ./update-from.sh path
# where path is the path to the root folder of an up-to-date copy of
# PaperShell. The script takes care not to overwrite paper.tex, but
# updates everything else.
# ----------------------------------------------
rsync -aP --exclude 'paper.*' --exclude '*.inc.tex' --exclude '.git' --exclude 'fig' --exclude '*~' --exclude 'authors.txt' --exclude 'Readme.md' --exclude 'Source/abstract.tex' $1/ ./
echo "Update done. Don't forget to manually update paper.tex in case"
echo "its structure has changed in the new version of PaperShell."

==> zip-export.sh <==
#! /bin/bash

# The name of the output archive
outarchive=paper.zip

# The name of the generated PDF (we won't include it)
papername=paper.pdf

echo "Zipping contents of folder Export into $outarchive"
pushd Export > /dev/null
zip -9 -r --exclude=\*~ --exclude=$papername --exclude=\*.log --exclude=\*.out ../$outarchive .
popd > /dev/null

